Deep Learning-Based Classification of Hyperkinetic Movement Disorders in Children

Hyperkinetic movement disorders (HMDs) in children, including dystonia (abnormal twisting) and chorea (irregular, random movements), pose significant diagnostic challenges due to overlapping clinical features. The prevalence of dystonia ranges from 2 to 50 per million, and chorea from 5 to 10 per 100,000. These conditions are often diagnosed with delays averaging 4.75 to 7.83 years. Traditional diagnostic methods depend on clinical history and expert physical examinations, but specialized tests are ineffective due to the complex pathophysiology of these disorders. This study develops a neural network model to differentiate between dystonia and chorea from video recordings of paediatric patients performing motor tasks. The model integrates a Graph Convolutional Network (GCN) to capture spatial relationships and Long Short-Term Memory (LSTM) networks to account for temporal dynamics. Attention mechanisms were incorporated to improve model interpretability. The model was trained and validated on a dataset of 50 videos (31 chorea-predominant, 19 dystonia-predominant) collected under regulatory approval from Guy's and St Thomas' NHS Foundation Trust. The model achieved 85% accuracy, 81% sensitivity, and 88% specificity at 15 frames per second. Attention maps highlighted the model's ability to correctly identify involuntary movement patterns, with misclassifications often due to occluded body parts or subtle movement variations. This work demonstrates the potential of deep learning to improve the accuracy and efficiency of HMD diagnosis and could contribute to more reliable, interpretable clinical tools.

==> compile-thesis.sh <==
#!/bin/bash
# A script to compile the PhD Thesis - Krishna Kumar 
# Distributed under GPLv2.0 License

compile="compile";
clean="clean";

if test -z "$2"
then
if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
else
	echo "Shell script for compiling the PhD Thesis"
	echo "Usage: sh ./compile-thesis.sh [OPTIONS] [filename]"
	echo "[option]  compile: Compiles the PhD Thesis"
	echo "[option]  clean: removes temporary files no filename required"
	exit
fi
fi

filename=$2;

if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
elif [ $1 = $compile ]; then
	echo "Compiling your PhD Thesis...please wait...!"
	pdflatex -interaction=nonstopmode $filename.tex
	bibtex $filename.aux 	
	makeindex $filename.aux
	makeindex $filename.idx
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	echo "Success!"
	exit
fi


if test -z "$3"
then
	exit
fi


==> hooks/install.sh <==
#!/bin/bash

# Adapted from https://gist.github.com/tilap/0590e78c9cfd8f6548f5

# Basic script to set custom project hook and share it with other developpers
#
# cd [path-of-the-script]
# . install.sh
#
# Folders usecase
# /.git
# /.git/hooks
# /hooks/install.sh <- this script
# /hooks <- path of your hooks

set -e

# list of hooks the script will look for
HOOK_NAMES="applypatch-msg pre-applypatch post-applypatch pre-commit prepare-commit-msg commit-msg post-commit pre-rebase post-checkout post-merge pre-receive update post-receive post-update pre-auto-gc"

PROJECT_ROOT_DIR=`git rev-parse --show-toplevel`

# absolute folder path of directory into which hooks should be installed
TGT_DIR=$PROJECT_ROOT_DIR/.git/hooks

# absolute folder path of the custom hooks to deploy / current script
SRC_DIR=$PROJECT_ROOT_DIR/hooks

# relative folder path from the target dir to the source dir
LNS_RELATIVE_PATH=../../hooks

echo "Install project git hooks"

for hook in $HOOK_NAMES; do
    # if we have a custom hook to set
    if [ -f $SRC_DIR/$hook ]; then
      echo "> Hook $hook"
      if [ ! -x $SRC_DIR/$hook ]; then
          echo " > Not executable, skipping"
          continue
      fi
      # If the hook already exists, is executable, and is not a symlink
      if [ ! -h $TGT_DIR/$hook -a -x $TGT_DIR/$hook ]; then
          echo " > Old git hook $hook disabled"
          # append .old to disable it
          mv $TGT_DIR/$hook $TGT_DIR/$hook.old
      fi

      # create the symlink, overwriting the file if it exists
      echo " > Enable project git hook"
      ln -s -f $LNS_RELATIVE_PATH/$hook $TGT_DIR/$hook
    fi
done

